Notes on $n$-point Witten diagrams in AdS${}_2$

Witten diagrams provide a perturbative framework for calculations in Anti-de-Sitter space, and play an essential role in a variety of holographic computations. In the case of this study in AdS$_2$, the one-dimensional boundary allows for a simple setup, in which we obtain perturbative analytic results for correlators with the residue theorem. This elementary method is used to find all scalar $n$-point contact Witten diagrams for external operators of conformal dimension $\Delta=1$ and $\Delta=2$, and to determine topological correlators of Yang-Mills in AdS$_2$. Another established method is applied to explicitly compute exchange diagrams and give an example of a Polyakov block in $d=1$. We also check perturbatively a recently proposed multipoint Ward identity with the strong coupling expansion of the six-point function of operators inserted on the 1/2 BPS Wilson line in $\mathcal{N}$=4 SYM.

==> Contact_diagrams_notebook.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     58555,       1682]
NotebookOptionsPosition[     54702,       1612]
NotebookOutlinePosition[     55094,       1628]
CellTagsIndexPosition[     55051,       1625]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Pinching function", "Section",
 CellChangeTimes->{{3.9063806104540777`*^9, 
  3.906380619731955*^9}},ExpressionUUID->"3ae3d9b6-20bd-41f8-8366-\
baa3dd74ad6f"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Pinch", "[", "ai_", "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"Series", "[", 
    RowBox[{
     RowBox[{"If", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"EvenQ", "[", 
         RowBox[{"Tr", "[", "ai", "]"}], "]"}], "==", "True"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          FractionBox[
           RowBox[{"2", "\[Pi]"}], 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "I"}], ")"}], 
            RowBox[{
             RowBox[{"Tr", "[", "ai", "]"}], "-", "2"}]]], " ", 
          RowBox[{"Sum", "[", 
           RowBox[{
            RowBox[{"Sum", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                SuperscriptBox[
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"u", "[", "i", "]"}], "-", 
                   RowBox[{"u", "[", "j", "]"}]}], ")"}], 
                 RowBox[{
                  RowBox[{"Tr", "[", "ai", "]"}], "-", "4"}]], "/", 
                RowBox[{"Product", "[", 
                 RowBox[{
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", "k", "]"}], "-", 
                    RowBox[{"u", "[", "j", "]"}]}], ")"}], 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{"u", "[", "k", "]"}], "-", 
                    RowBox[{"u", "[", "i", "]"}]}], ")"}]}], ",", 
                  RowBox[{"{", 
                   RowBox[{"k", ",", 
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"Tr", "[", "ai", "]"}], "-", 
                    RowBox[{"ai", "[", 
                    RowBox[{"[", 
                    RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], 
                    "]"}], ",", "i"}], "]"}], ",", "j"}], "]"}]}], "}"}]}], 
                 "]"}]}], " ", 
               RowBox[{"Log", "[", 
                RowBox[{
                 RowBox[{"u", "[", "i", "]"}], "-", 
                 RowBox[{"u", "[", "j", "]"}]}], "]"}]}], ",", 
              RowBox[{"{", 
               RowBox[{"i", ",", 
                RowBox[{"j", "+", "1"}], ",", 
                RowBox[{
                 RowBox[{"Tr", "[", "ai", "]"}], "-", 
                 RowBox[{"ai", "[", 
                  RowBox[{"[", 
                   RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], 
               "}"}]}], "]"}], " ", ",", 
            RowBox[{"{", 
             RowBox[{"j", ",", "1", ",", 
              RowBox[{
               RowBox[{"Tr", "[", "ai", "]"}], "-", 
               RowBox[{"ai", "[", 
                RowBox[{"[", 
                 RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], 
             "}"}]}], "]"}]}], ")"}], "/.", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", "k", "]"}], "->", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"ai", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"k", "+", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"ai", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "l"}], "}"}]}], "]"}]}], 
                 "]"}], "->", " ", 
                RowBox[{
                 RowBox[{"\[Chi]", "[", "l", "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"ai", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", "+", "l"}], "]"}], "]"}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", "ai", "]"}], "-", "3"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"k", "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"ai", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "ai", "]"}], "-", "2"}]}], "}"}]}],
                  "]"}]}], "]"}], "->", " ", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"ai", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Length", "[", "ai", "]"}], "-", "1"}], "]"}], 
                "]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}], ",", 
       RowBox[{
        RowBox[{
         FractionBox[
          SuperscriptBox["\[Pi]", "2"], 
          RowBox[{"2", 
           SuperscriptBox[
            RowBox[{"(", 
             RowBox[{"2", "I"}], ")"}], 
            RowBox[{
             RowBox[{"Tr", "[", "ai", "]"}], "-", "3"}]]}]], 
         RowBox[{"Sum", "[", 
          RowBox[{
           RowBox[{"Sum", "[", 
            RowBox[{
             RowBox[{
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"u", "[", "i", "]"}], "-", 
                 RowBox[{"u", "[", "j", "]"}]}], ")"}], 
               RowBox[{
                RowBox[{"Tr", "[", "ai", "]"}], "-", "4"}]], "/", 
              RowBox[{"Product", "[", 
               RowBox[{
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"u", "[", "k", "]"}], "-", 
                   RowBox[{"u", "[", "j", "]"}]}], ")"}], 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"u", "[", "k", "]"}], "-", 
                   RowBox[{"u", "[", "i", "]"}]}], ")"}]}], ",", 
                RowBox[{"{", 
                 RowBox[{"k", ",", 
                  RowBox[{"DeleteCases", "[", 
                   RowBox[{
                    RowBox[{"DeleteCases", "[", 
                    RowBox[{
                    RowBox[{"Range", "[", 
                    RowBox[{"1", ",", 
                    RowBox[{
                    RowBox[{"Tr", "[", "ai", "]"}], "-", 
                    RowBox[{"ai", "[", 
                    RowBox[{"[", 
                    RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], 
                    "]"}], ",", "i"}], "]"}], ",", "j"}], "]"}]}], "}"}]}], 
               "]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"i", ",", 
               RowBox[{"j", "+", "1"}], ",", 
               RowBox[{
                RowBox[{"Tr", "[", "ai", "]"}], "-", 
                RowBox[{"ai", "[", 
                 RowBox[{"[", 
                  RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], 
              "}"}]}], "]"}], ",", 
           RowBox[{"{", 
            RowBox[{"j", ",", "1", ",", 
             RowBox[{
              RowBox[{"Tr", "[", "ai", "]"}], "-", 
              RowBox[{"ai", "[", 
               RowBox[{"[", 
                RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}], "}"}]}],
           "]"}]}], "/.", 
        RowBox[{"Flatten", "[", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", "k", "]"}], "->", " ", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"ai", "[", 
                RowBox[{"[", "1", "]"}], "]"}]}], "}"}]}], "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{"Table", "[", 
              RowBox[{
               RowBox[{
                RowBox[{"u", "[", 
                 RowBox[{"k", "+", 
                  RowBox[{"Sum", "[", 
                   RowBox[{
                    RowBox[{"ai", "[", 
                    RowBox[{"[", "p", "]"}], "]"}], ",", 
                    RowBox[{"{", 
                    RowBox[{"p", ",", "1", ",", "l"}], "}"}]}], "]"}]}], 
                 "]"}], "->", " ", 
                RowBox[{
                 RowBox[{"\[Chi]", "[", "l", "]"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}]}], 
               ",", 
               RowBox[{"{", 
                RowBox[{"k", ",", "1", ",", 
                 RowBox[{"ai", "[", 
                  RowBox[{"[", 
                   RowBox[{"1", "+", "l"}], "]"}], "]"}]}], "}"}]}], "]"}], 
             ",", 
             RowBox[{"{", 
              RowBox[{"l", ",", "1", ",", 
               RowBox[{
                RowBox[{"Length", "[", "ai", "]"}], "-", "3"}]}], "}"}]}], 
            "]"}], ",", 
           RowBox[{"Table", "[", 
            RowBox[{
             RowBox[{
              RowBox[{"u", "[", 
               RowBox[{"k", "+", 
                RowBox[{"Sum", "[", 
                 RowBox[{
                  RowBox[{"ai", "[", 
                   RowBox[{"[", "p", "]"}], "]"}], ",", 
                  RowBox[{"{", 
                   RowBox[{"p", ",", "1", ",", 
                    RowBox[{
                    RowBox[{"Length", "[", "ai", "]"}], "-", "2"}]}], "}"}]}],
                  "]"}]}], "]"}], "->", " ", 
              RowBox[{"1", "+", 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"k", "-", "1"}], ")"}], " ", "\[Epsilon]"}]}]}], ",", 
             RowBox[{"{", 
              RowBox[{"k", ",", "1", ",", 
               RowBox[{"ai", "[", 
                RowBox[{"[", 
                 RowBox[{
                  RowBox[{"Length", "[", "ai", "]"}], "-", "1"}], "]"}], 
                "]"}]}], "}"}]}], "]"}]}], "}"}], "]"}]}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Epsilon]", ",", "0", ",", "0"}], "}"}]}], "]"}], "//", 
   "Normal"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.905661550214913*^9, 3.9056615746424093`*^9}, {
   3.905661657308751*^9, 3.9056617414138813`*^9}, {3.9056617959052687`*^9, 
   3.905661828390066*^9}, 3.905661864194387*^9, {3.905662518080206*^9, 
   3.905662630759551*^9}, {3.9056677581305523`*^9, 3.905667792036929*^9}, {
   3.9056678285879097`*^9, 3.905667858406802*^9}, {3.905667896369135*^9, 
   3.905667898541094*^9}, {3.905667946437902*^9, 3.905668156787219*^9}, {
   3.905668221570223*^9, 3.905668243829233*^9}, {3.905668292070415*^9, 
   3.905668364711691*^9}, {3.905668473859679*^9, 3.905668560715527*^9}, {
   3.905668624087769*^9, 3.905668635244801*^9}, {3.905669266360096*^9, 
   3.90566929308667*^9}, {3.905678991094233*^9, 3.90567900873895*^9}, {
   3.905679093965968*^9, 3.9056790970357237`*^9}, 3.905679242409361*^9, {
   3.90568023875056*^9, 3.905680253880309*^9}, {3.905680705147448*^9, 
   3.90568074318884*^9}, {3.9056813297852497`*^9, 3.9056813324978733`*^9}, 
   3.905687891472114*^9, {3.905687971178094*^9, 3.905687977611663*^9}, {
   3.905688110651513*^9, 3.90568811273274*^9}, {3.906120596291616*^9, 
   3.906120598465694*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"2f5b4959-969d-404c-8bc4-9b37b5bf6d1b"],

Cell["\<\
The even and odd cases have been separated for computational efficiency.\
\>", "Text",
 CellChangeTimes->{{3.905688069170678*^9, 3.905688099164126*^9}, {
  3.906380589518015*^9, 
  3.9063805963150682`*^9}},ExpressionUUID->"70660f41-338f-466d-90ce-\
b9f5671dc0c2"]
}, Closed]],

Cell[CellGroupData[{

Cell["Numerical and Conformal prefactor", "Section",
 CellChangeTimes->{{3.905681061383143*^9, 
  3.90568106911731*^9}},ExpressionUUID->"f205e213-07d7-431d-a482-\
0b0c71b5cf98"],

Cell["\<\
These results are for the unit normalised propagators , the canonical \
propagators have an extra numerical prefactor of C\[CapitalDelta] appearing \
for each propagator\
\>", "Text",
 CellChangeTimes->{{3.905681073325004*^9, 
  3.905681146184039*^9}},ExpressionUUID->"653a0710-0600-4387-b018-\
3f2bb220fa06"],

Cell[BoxData[
 RowBox[{
  RowBox[{"C\[CapitalDelta]", "[", "\[CapitalDelta]_", "]"}], ":=", " ", 
  FractionBox[
   RowBox[{"Gamma", "[", "\[CapitalDelta]", "]"}], 
   RowBox[{"2", 
    RowBox[{"Sqrt", "[", "\[Pi]", "]"}], 
    RowBox[{"Gamma", "[", 
     RowBox[{"\[CapitalDelta]", "+", 
      FractionBox["1", "2"]}], "]"}]}]], "  "}]], "Input",
 InitializationCell->True,
 CellLabel->"In[2]:=",ExpressionUUID->"4be83db1-a8f5-4e47-8b39-12a060dc832e"],

Cell[BoxData[
 RowBox[{
  RowBox[{"NumericalPrefactor", "[", "ai_", "]"}], ":=", 
  RowBox[{"Product", "[", 
   RowBox[{
    RowBox[{"C\[CapitalDelta]", "[", 
     RowBox[{"ai", "[", 
      RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
    RowBox[{"{", 
     RowBox[{"k", ",", "1", ",", 
      RowBox[{"Length", "[", "ai", "]"}]}], "}"}]}], "]"}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.905681151135318*^9, 3.905681186698299*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"aa740808-0677-40ca-bd4e-2ac02fccf266"],

Cell[TextData[{
 "They also have a coordinate dependent prefactor which corresponds to the \
transformation between the coordinates ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["t", "1"], ",", 
     SubscriptBox["t", "2"], ",", "..."}]}], TraditionalForm]],ExpressionUUID->
  "c4fee744-3e88-4be2-a90d-e91d3870e325"],
 ", ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["t", "n"], TraditionalForm]],ExpressionUUID->
  "a2226bda-93e4-4a16-ae2f-f98385bb4055"],
 "} to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Chi]", "1"], ",", 
     RowBox[{"...", "."}], ",", "1", ",", "Infty"}]}], TraditionalForm]],
  ExpressionUUID->"13a77d8a-62a3-4dd1-a76e-f32d29912a7b"],
 "}"
}], "Text",
 CellChangeTimes->{{3.905681190918906*^9, 
  3.905681270149846*^9}},ExpressionUUID->"da136c36-8c0e-4b0d-8e8f-\
75f08306ab8f"],

Cell["The prefactor is ", "Text",
 CellChangeTimes->{{3.9056869629431133`*^9, 
  3.905686966840335*^9}},ExpressionUUID->"a9e9bd12-5c88-47e1-8cd4-\
d2dd7604a52a"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     UnderoverscriptBox["\[Product]", 
      RowBox[{"i", "=", "2"}], 
      RowBox[{
       RowBox[{"-", "2"}], "+", "n"}]], 
     SuperscriptBox[
      RowBox[{"t", "[", 
       RowBox[{"i", ",", "n"}], "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"\[CapitalDelta]", "[", "i", "]"}]}]]}], ")"}], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}]}], "]"}], 
    RowBox[{
     RowBox[{"-", "\[CapitalSigma]"}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalDelta]", "[", "n", "]"}]}]}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", 
     RowBox[{"1", ",", "n"}], "]"}], 
    RowBox[{"\[CapitalSigma]", "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalDelta]", "[", "1", "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalDelta]", "[", "n", "]"}]}]}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"-", "1"}], "+", "n"}], ",", "n"}], "]"}], 
    RowBox[{"\[CapitalSigma]", "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalDelta]", "[", 
       RowBox[{"n", "-", "1"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"\[CapitalDelta]", "[", "n", "]"}]}]}]]}], ";"}]], "Input",
 CellChangeTimes->{{3.906381833827317*^9, 3.906381834139165*^9}, {
   3.906381899407242*^9, 3.906381910150217*^9}, 
   3.906382243341607*^9},ExpressionUUID->"6834c55d-4ac1-4a62-8174-\
b6f4a2891b28"],

Cell["Which gives in our notation", "Text",
 CellChangeTimes->{{3.9056869696895514`*^9, 
  3.905686974738278*^9}},ExpressionUUID->"57f4909d-a272-4eac-b2fe-\
dcb0fc9688be"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Conformalprefactor", "[", "ai_", "]"}], ":=", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{"t", "[", 
      RowBox[{"1", ",", 
       RowBox[{"Length", "[", "ai", "]"}]}], "]"}], ")"}], 
    RowBox[{
     RowBox[{"Tr", "[", "ai", "]"}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ai", "[", 
       RowBox[{"[", "1", "]"}], "]"}]}], "-", 
     RowBox[{"2", " ", 
      RowBox[{"ai", "[", 
       RowBox[{"[", 
        RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}]], " ", 
   SuperscriptBox[
    RowBox[{"t", "[", 
     RowBox[{"1", ",", 
      RowBox[{
       RowBox[{"Length", "[", "ai", "]"}], "-", "1"}]}], "]"}], 
    RowBox[{
     RowBox[{"-", 
      RowBox[{"Tr", "[", "ai", "]"}]}], "+", 
     RowBox[{"2", " ", 
      RowBox[{"ai", "[", 
       RowBox[{"[", 
        RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}]], "  ", 
   SuperscriptBox[
    RowBox[{"t", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"Length", "[", "ai", "]"}], "-", "1"}], ",", 
      RowBox[{"Length", "[", "ai", "]"}]}], "]"}], 
    RowBox[{
     RowBox[{"Tr", "[", "ai", "]"}], "-", 
     RowBox[{"2", "  ", 
      RowBox[{"ai", "[", 
       RowBox[{"[", 
        RowBox[{
         RowBox[{"Length", "[", "ai", "]"}], "-", "1"}], "]"}], "]"}]}], "-", 
     
     RowBox[{"2", "  ", 
      RowBox[{"ai", "[", 
       RowBox[{"[", 
        RowBox[{"Length", "[", "ai", "]"}], "]"}], "]"}]}]}]], 
   RowBox[{"Product", "[", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"t", "[", 
       RowBox[{"i", ",", 
        RowBox[{"Length", "[", "ai", "]"}]}], "]"}], 
      RowBox[{
       RowBox[{"-", "2"}], " ", 
       RowBox[{"ai", "[", 
        RowBox[{"[", "i", "]"}], "]"}]}]], " ", ",", 
     RowBox[{"{", 
      RowBox[{"i", ",", "2", ",", 
       RowBox[{
        RowBox[{"Length", "[", "ai", "]"}], "-", "2"}]}], "}"}]}], 
    "]"}]}]}]], "Input",
 InitializationCell->True,
 CellChangeTimes->{{3.9056867107766113`*^9, 3.905686724550149*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"28f4d701-a4f1-41b1-8d2f-b4fdd9966b75"]
}, Closed]],

Cell[CellGroupData[{

Cell["n - point contact diagrams", "Title",
 CellChangeTimes->{{3.905680456179659*^9, 
  3.9056804658042803`*^9}},ExpressionUUID->"3c540a5b-ef4b-428f-ae50-\
379a0d4d85b2"],

Cell["\<\
Initialize the sections \[OpenCurlyDoubleQuote]Pinching function\
\[CloseCurlyDoubleQuote] and \[OpenCurlyDoubleQuote]Numerical and Conformal \
prefactor\[CloseCurlyDoubleQuote] in order to use the function \
\[OpenCurlyDoubleQuote]Contact\[CloseCurlyDoubleQuote]\
\>", "Text",
 CellChangeTimes->{{3.906603583904664*^9, 3.906603633904587*^9}},
 Background->RGBColor[
  1, 0.85, 0.85],ExpressionUUID->"a410c504-dcb7-4e12-a54e-47cda8d31cd4"],

Cell[TextData[{
 "This notebook computes generic n-point diagrams in AdS, this is best \
illustrated for the convergent integrals, but also for for divergent terms \
with point-splitting regularisation.\n\nThe dimensions of the external \
operators are written as ai =  ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{
     SubscriptBox["\[CapitalDelta]", "1"], ",", 
     SubscriptBox["\[CapitalDelta]", "2"], ",", "...", ",", 
     SubscriptBox["\[CapitalDelta]", "n"]}]}], TraditionalForm]],
  ExpressionUUID->"2a2613cc-b21d-400a-b9be-655d55157b89"],
 "} where ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["\[CapitalSigma]\[CapitalDelta]", "i"], ">=", 
    RowBox[{"2", 
     SubscriptBox["\[CapitalDelta]", "n"]}]}], TraditionalForm]],
  CellChangeTimes->{{3.906382439415461*^9, 3.90638244440845*^9}},
  ExpressionUUID->"1de14c61-a845-426a-98ee-a53c098d360f"],
 ". For the other situation, I recommend using cyclic permutations in the \
coordinates to evaluate the diagram. \n\nThe numerical prefactor takes into \
account the normalisation of the propagators (",
 Cell[BoxData[
  FormBox[
   SubscriptBox["C", "\[CapitalDelta]"], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "3da67355-7dc6-40af-bac7-8f28e44230e0"],
 ") used in the paper (Be aware that this differs from the normalisation of \
the Dbar functions presented below). The conformal prefactor is that which is \
obtained through the conformal transformations bringing the coordinates to ",
 Cell[BoxData[
  FormBox[
   RowBox[{"{", 
    RowBox[{"0", ",", 
     SubscriptBox["\[Chi]", "i"]}]}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "307b05df-5903-484a-99fe-c8471545525f"],
 ",1,\[Infinity]}."
}], "Text",
 CellChangeTimes->{{3.905680398337967*^9, 3.905680452258485*^9}, 
   3.906603563778195*^9, {3.906798167298007*^9, 3.906798169732956*^9}, {
   3.9067984352763567`*^9, 3.9067984571967077`*^9}},
 Background->RGBColor[
  0.87, 0.94, 1],ExpressionUUID->"5cf2b560-e0b4-48f6-bb13-389b2222c4b2"],

Cell[BoxData[
 RowBox[{
  RowBox[{"Contact", "[", "ai_", "]"}], " ", ":=", " ", 
  RowBox[{
   RowBox[{"NumericalPrefactor", "[", "ai", "]"}], 
   RowBox[{"Conformalprefactor", "[", "ai", "]"}], 
   RowBox[{"Pinch", "[", "ai", "]"}]}]}]], "Input",
 CellChangeTimes->{{3.906380626804398*^9, 3.9063807157417803`*^9}, {
   3.906380883023683*^9, 3.9063808856242228`*^9}, {3.906382116426214*^9, 
   3.906382117788488*^9}, 3.906382273086081*^9, {3.90638389729578*^9, 
   3.906383900259883*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"4cfeb749-b051-4233-9ad9-3d9279ec6038"],

Cell["For example", "Text",
 CellChangeTimes->{{3.906382446688871*^9, 
  3.906382449431786*^9}},ExpressionUUID->"a65fc485-eb65-4b18-8baa-\
4b5033a127de"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Contact", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Chi]", "[", "1", "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.906382019233343*^9, 3.906382042945444*^9}, {
  3.906382074208706*^9, 3.906382089023137*^9}, {3.906382125146308*^9, 
  3.906382129016247*^9}, {3.906382275880797*^9, 3.9063822871080008`*^9}, {
  3.906383927493806*^9, 3.9063839672653923`*^9}, {3.906798258697249*^9, 
  3.906798268949161*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"9e2f058a-aa99-4161-9e28-56ccd4f08bd9"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "6"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"5", ",", "6"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "1", "]"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "3", "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"27", " ", 
       RowBox[{"\[Chi]", "[", "1", "]"}], " ", 
       RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
       RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "3", "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"15", " ", 
             RowBox[{"\[Chi]", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"23", " ", 
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"23", " ", 
             RowBox[{"\[Chi]", "[", "3", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"2916", " ", 
    SuperscriptBox["\[Pi]", "5"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"1", ",", "5"}], "]"}], "8"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"2", ",", "6"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"3", ",", "6"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"t", "[", 
      RowBox[{"4", ",", "6"}], "]"}], "4"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Chi]", "[", "1", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "1", "]"}], "-", 
       RowBox[{"\[Chi]", "[", "2", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "1", "]"}], "-", 
       RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "3", "]"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.9063820259182796`*^9, 3.906382090080421*^9}, 
   3.9063821203406687`*^9, 3.9063821620843*^9, 3.906382273777617*^9, 
   3.906382307697043*^9, {3.906383923552186*^9, 3.906383972842833*^9}, 
   3.90679836979196*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"b87bb329-102c-4404-a4c2-64ce3d03ecad"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Coefficient", "[", 
   RowBox[{
    RowBox[{"Pinch", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2", ",", "2", ",", "2"}], "}"}], 
     "]"}], ",", 
    RowBox[{"Log", "[", 
     RowBox[{"\[Chi]", "[", "1", "]"}], "]"}]}], "]"}], "//", 
  "Simplify"}]], "Input",
 CellChangeTimes->{{3.906798378675981*^9, 3.906798379315298*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"d923ea9c-0439-4515-b0f9-19639d2f9a00"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"\[Pi]", " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "1", "]"}], "4"], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"27", " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "3", "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{"27", " ", 
       RowBox[{"\[Chi]", "[", "1", "]"}], " ", 
       RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
       RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"\[Chi]", "[", "3", "]"}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}]}], ")"}]}], "-", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "3"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"4", " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{"4", " ", 
          RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"4", "+", 
            RowBox[{"15", " ", 
             RowBox[{"\[Chi]", "[", "3", "]"}]}], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}]}], ")"}]}]}], ")"}]}],
       "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"\[Chi]", "[", "1", "]"}], "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"6", " ", 
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}], "+", 
         RowBox[{"23", " ", 
          RowBox[{"\[Chi]", "[", "2", "]"}], " ", 
          RowBox[{"\[Chi]", "[", "3", "]"}], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}]}], "+", 
         RowBox[{
          SuperscriptBox[
           RowBox[{"\[Chi]", "[", "2", "]"}], "2"], " ", 
          RowBox[{"(", 
           RowBox[{"6", "+", 
            RowBox[{"23", " ", 
             RowBox[{"\[Chi]", "[", "3", "]"}]}], "+", 
            RowBox[{"6", " ", 
             SuperscriptBox[
              RowBox[{"\[Chi]", "[", "3", "]"}], "2"]}]}], ")"}]}]}], 
        ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"256", " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       RowBox[{"\[Chi]", "[", "1", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "1", "]"}], "-", 
       RowBox[{"\[Chi]", "[", "2", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "2", "]"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{
       RowBox[{"\[Chi]", "[", "1", "]"}], "-", 
       RowBox[{"\[Chi]", "[", "3", "]"}]}], ")"}], "3"], " ", 
    SuperscriptBox[
     RowBox[{"\[Chi]", "[", "3", "]"}], "3"]}], ")"}]}]], "Output",
 CellChangeTimes->{3.906798379973518*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"886e5aa3-8a29-436d-b5f0-3332b8f5fe71"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Comparison with D-functions", "Section",
 CellChangeTimes->{{3.905678493369597*^9, 
  3.905678499995576*^9}},ExpressionUUID->"2da32d93-cbd4-492e-b33c-\
ae406255ed92"],

Cell["\<\
For the few D-functions that have been computed explicitly, one can compare \
results. \
\>", "Text",
 CellChangeTimes->{{3.905680847084281*^9, 
  3.905680903868454*^9}},ExpressionUUID->"23154081-885a-4a1c-97aa-\
cf55bcd6dd18"],

Cell[BoxData[""], "Input",
 CellChangeTimes->{
  3.9056811032054358`*^9},ExpressionUUID->"db92a1c2-105c-42ae-92f3-\
7abd005a7136"],

Cell[CellGroupData[{

Cell["D1...", "Subsubsection",
 CellChangeTimes->{{3.802066281355529*^9, 
  3.802066288433559*^9}},ExpressionUUID->"30d830d3-5ecf-4e2d-849a-\
03d5e717df0a"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], " ", ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}], " "}], "\[Chi]"]}], "-", 
    FractionBox[
     RowBox[{"2", 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"1", "-", "\[Chi]"}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Df", "[", 
      RowBox[{"{", 
       RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], "]"}], "[", 
     "\[Chi]_", "]"}], ":=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       SuperscriptBox["\[Chi]", "2"], 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"]}]], "+", 
     FractionBox["1", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]"}], ")"}]}]], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"\[Chi]", "+", "2"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
      RowBox[{"3", "\[Chi]"}]]}]}], ";"}], 
  RowBox[{"(*", 
   RowBox[{"=", " ", 
    RowBox[{
     SuperscriptBox["\[Chi]", "2"], "D2211"}]}], 
   "*)"}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Chi]"}], "+", "1"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
      RowBox[{"3", 
       SuperscriptBox["\[Chi]", "2"]}]]}], "-", 
    FractionBox["1", 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Chi]"}], ")"}], "\[Chi]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", "\[Chi]"}], "-", "3"}], ")"}], 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"]}]]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{"Log", "[", 
      RowBox[{"1", "-", "\[Chi]"}], "]"}], 
     RowBox[{"3", 
      SuperscriptBox["\[Chi]", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"], "\[Chi]"}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Chi]", "-", "3"}], ")"}], 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"3", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"]}]]}]}], ";", 
  RowBox[{"(*", 
   RowBox[{"=", "D2211"}], "*)"}], "\[IndentingNewLine]"}]}], "Input",
 CellChangeTimes->{
  3.802063339223489*^9, {3.802063399632628*^9, 3.802063405301052*^9}, {
   3.802088128888281*^9, 3.802088129334691*^9}, {3.802433959272661*^9, 
   3.8024339718346*^9}, {3.802434001861751*^9, 3.802434090171732*^9}, 
   3.812433099488738*^9, {3.819432209080983*^9, 3.819432210410253*^9}, {
   3.905679432341552*^9, 3.905679462514061*^9}, {3.905679558239561*^9, 
   3.905679560991643*^9}},
 CellLabel->
  "In[553]:=",ExpressionUUID->"c6fc4a7b-5fb9-43fd-97da-30af00e891d8"]
}, Closed]],

Cell[CellGroupData[{

Cell["D2...", "Subsubsection",
 CellChangeTimes->{{3.802066313934621*^9, 
  3.8020663196359253`*^9}},ExpressionUUID->"175a1c79-3f1e-4f17-bd98-\
ac6e085116c0"],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"-", 
     FractionBox[
      RowBox[{"2", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Chi]", "2"], "-", "\[Chi]", "+", "1"}], ")"}]}], 
      RowBox[{"15", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"], 
       SuperscriptBox["\[Chi]", "2"]}]]}], "+", 
    FractionBox[
     RowBox[{" ", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", 
          SuperscriptBox["\[Chi]", "2"]}], "-", 
         RowBox[{"5", "\[Chi]"}], "+", "5"}], ")"}], " ", 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}]}], 
     RowBox[{"15", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"]}]], "-", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"2", 
         SuperscriptBox["\[Chi]", "2"]}], "+", "\[Chi]", "+", "2"}], ")"}], 
      " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
     RowBox[{"15", " ", 
      SuperscriptBox["\[Chi]", "3"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", " ", 
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], "]"}], "[", 
    "\[Chi]", "]"}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "1", ",", "2"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", 
   RowBox[{
    FractionBox[
     RowBox[{
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
     RowBox[{"3", 
      SuperscriptBox["\[Chi]", "2"]}]], "+", 
    FractionBox["1", 
     RowBox[{"3", "\[Chi]"}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{"\[Chi]", "-", "3"}], ")"}], 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"3", 
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Chi]"}], ")"}]}]]}]}], ";", " ", 
  RowBox[{"(*", 
   RowBox[{"=", 
    RowBox[{
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"], 
     RowBox[{"D1221", "[", "\[Chi]", "]"}]}]}], "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]", " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "3"}], "+", 
         RowBox[{"2", " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], " ", "\[Chi]"}]}], 
        ")"}]}], "+", 
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "4"], " ", 
       RowBox[{"(", 
        RowBox[{"3", "+", 
         RowBox[{"2", " ", "\[Chi]"}]}], ")"}], " ", 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"2", " ", "\[Chi]"}]}], ")"}], " ", 
       SuperscriptBox["\[Chi]", "4"], " ", 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}]}], ")"}], "/", 
    RowBox[{"(", 
     RowBox[{"15", " ", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "1"}], "+", "\[Chi]"}], ")"}], "2"], " ", 
      SuperscriptBox["\[Chi]", "2"]}], ")"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Df", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "1", ",", "1"}], "}"}], "]"}], "[", 
     "\[Chi]_", "]"}], ":=", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{"\[Chi]", "+", "2"}], ")"}], 
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
       RowBox[{"3", " ", 
        SuperscriptBox["\[Chi]", "3"]}]]}], "+", 
     FractionBox["1", 
      RowBox[{"3", 
       RowBox[{"(", 
        RowBox[{"1", "-", "\[Chi]"}], ")"}], 
       SuperscriptBox["\[Chi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{"Log", "[", "\[Chi]", "]"}], 
      RowBox[{"3", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "-", "\[Chi]"}], ")"}], "2"]}]]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Df", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], "]"}], "[", 
     "\[Chi]_", "]"}], ":=", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "9"}], 
          SuperscriptBox["\[Chi]", "3"]}], "-", 
         RowBox[{"8", 
          SuperscriptBox["\[Chi]", "2"]}], "-", 
         RowBox[{"6", "\[Chi]"}], "-", "12"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
      RowBox[{"105", 
       SuperscriptBox["\[Chi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "18"}], 
        SuperscriptBox["\[Chi]", "4"]}], "+", 
       RowBox[{"29", 
        SuperscriptBox["\[Chi]", "3"]}], "-", 
       RowBox[{"5", 
        SuperscriptBox["\[Chi]", "2"]}], "-", 
       RowBox[{"48", "\[Chi]"}], "+", "24"}], 
      RowBox[{"210", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"], 
       SuperscriptBox["\[Chi]", "2"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"9", 
          SuperscriptBox["\[Chi]", "4"]}], "-", 
         RowBox[{"28", 
          SuperscriptBox["\[Chi]", "3"]}], "+", 
         RowBox[{"28", 
          SuperscriptBox["\[Chi]", "2"]}]}], ")"}], 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
      RowBox[{"105", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "4"]}]]}]}], ";", 
   RowBox[{"(*", 
    RowBox[{"=", 
     RowBox[{
      SuperscriptBox["\[Chi]", "2"], 
      RowBox[{"D3322", "[", "\[Chi]", "]"}]}]}], "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{
     RowBox[{"Df", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "}"}], "]"}], "[", 
     "\[Chi]_", "]"}], ":=", " ", 
    RowBox[{
     RowBox[{"-", 
      FractionBox[
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"\[Chi]", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"3", "\[Chi]"}], "+", "4"}], ")"}]}], "+", "3"}], ")"}], 
        
        RowBox[{"Log", "[", 
         RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
       RowBox[{"15", 
        SuperscriptBox["\[Chi]", "4"]}]]}], "-", 
     FractionBox[
      RowBox[{
       RowBox[{"\[Chi]", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"3", "\[Chi]"}], "-", "8"}], ")"}]}], "+", "3"}], 
      RowBox[{"15", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "2"], 
       SuperscriptBox["\[Chi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"3", "\[Chi]"}], "-", "5"}], ")"}], 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
      RowBox[{"15", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"]}]]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{"Df", "[", 
      RowBox[{"{", 
       RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}], "]"}], "[", 
     "\[Chi]_", "]"}], ":=", " ", 
    RowBox[{
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"2", "\[Chi]"}], "+", "3"}], ")"}], 
       RowBox[{"Log", "[", 
        RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
      RowBox[{"15", 
       SuperscriptBox["\[Chi]", "4"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"2", 
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "\[Chi]"}], "-", "3"}], 
      RowBox[{"15", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"], 
       SuperscriptBox["\[Chi]", "3"]}]], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"(", 
        RowBox[{"5", "-", 
         RowBox[{"2", "\[Chi]"}]}], ")"}], 
       RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
      RowBox[{"15", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"\[Chi]", "-", "1"}], ")"}], "4"]}]]}]}], ";"}], 
  " "}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"12", 
         SuperscriptBox["\[Chi]", "3"]}], "-", 
        RowBox[{"42", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"56", "\[Chi]"}], "-", "35"}], ")"}], 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"105", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "4"]}]], "+", " ", 
    FractionBox[
     RowBox[{
      RowBox[{
       RowBox[{"-", "24"}], 
       SuperscriptBox["\[Chi]", "4"]}], "+", 
      RowBox[{"48", 
       SuperscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"5", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"29", "\[Chi]"}], "+", "18"}], 
     RowBox[{"210", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "3"], 
      SuperscriptBox["\[Chi]", "3"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "12"}], 
         SuperscriptBox["\[Chi]", "3"]}], "-", 
        RowBox[{"6", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"8", "\[Chi]"}], "-", "9"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
     RowBox[{"105", 
      SuperscriptBox["\[Chi]", "4"]}]]}]}], ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{
   RowBox[{
    RowBox[{"Df", "[", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "}"}], "]"}], "[", 
    "\[Chi]_", "]"}], ":=", " ", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"9", 
         SuperscriptBox["\[Chi]", "2"]}], "+", 
        RowBox[{"10", "\[Chi]"}], "+", "9"}], ")"}], 
      RowBox[{"Log", "[", 
       RowBox[{"1", "-", "\[Chi]"}], "]"}]}], 
     RowBox[{"105", 
      SuperscriptBox["\[Chi]", "4"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "9"}], 
         SuperscriptBox["\[Chi]", "3"]}], "+", 
        RowBox[{"35", 
         SuperscriptBox["\[Chi]", "2"]}], "-", 
        RowBox[{"49", "\[Chi]"}], "+", "35"}], ")"}], 
      RowBox[{"Log", "[", "\[Chi]", "]"}]}], 
     RowBox[{"105", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "5"]}]], "+", 
    FractionBox[
     RowBox[{
      RowBox[{"18", 
       SuperscriptBox["\[Chi]", "4"]}], "-", 
      RowBox[{"43", 
       SuperscriptBox["\[Chi]", "3"]}], "+", 
      RowBox[{"26", 
       SuperscriptBox["\[Chi]", "2"]}], "-", 
      RowBox[{"43", "\[Chi]"}], "+", "18"}], 
     RowBox[{"210", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"\[Chi]", "-", "1"}], ")"}], "4"], 
      SuperscriptBox["\[Chi]", "3"]}]]}]}], ";"}]}], "Input",
 CellChangeTimes->{{3.8020860761141872`*^9, 3.8020861275477448`*^9}, {
  3.802671805054942*^9, 3.802671815719062*^9}, {3.8163478575181427`*^9, 
  3.816347858472125*^9}, {3.824291980718997*^9, 3.824291992847383*^9}, {
  3.905679471555954*^9, 3.905679543154035*^9}, {3.90567957775066*^9, 
  3.90567961397996*^9}},
 CellLabel->
  "In[557]:=",ExpressionUUID->"f21d817d-36a9-40f8-9660-36ed2b9a0fb8"]
}, Closed]],

Cell[CellGroupData[{

Cell["Comparison", "Subsection",
 CellChangeTimes->{{3.9056809132463818`*^9, 3.9056809207973413`*^9}, {
  3.9056810291762743`*^9, 
  3.905681030212159*^9}},ExpressionUUID->"6f8e5a97-a0a0-4ec7-bd31-\
655edef1f3e5"],

Cell["\<\
Note that D-functions and Dbar-functions differ by a numerical factor \
PrefDfunction as well as a conformal prefactor with matches that of our \
computation. \
\>", "Text",
 CellChangeTimes->{{3.905678747805971*^9, 3.905678752265725*^9}, {
  3.90568092387609*^9, 
  3.905680972205234*^9}},ExpressionUUID->"1b3daa1e-2806-4bf8-b440-\
c08df04f2c9b"],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"PrefDfunction", "[", "ai_", "]"}], " ", ":=", " ", 
   FractionBox[
    RowBox[{
     RowBox[{"Sqrt", "[", "\[Pi]", "]"}], 
     RowBox[{"Gamma", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"Tr", "[", "ai", "]"}], "/", "2"}], "-", 
       RowBox[{"1", "/", "2"}]}], "]"}]}], 
    RowBox[{"2", 
     RowBox[{"Product", "[", 
      RowBox[{
       RowBox[{"Gamma", "[", 
        RowBox[{"ai", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"k", ",", "1", ",", 
         RowBox[{"Length", "[", "ai", "]"}]}], "}"}]}], "]"}]}]]}], 
  ";"}]], "Input",
 CellChangeTimes->{{3.905678785695395*^9, 3.905678849439369*^9}, {
  3.905678900506859*^9, 3.9056789159456987`*^9}, {3.905679132115103*^9, 
  3.905679137486785*^9}, {3.905679271036577*^9, 3.9056792739376717`*^9}},
 CellLabel->
  "In[565]:=",ExpressionUUID->"e64aefa3-2f6a-46b2-95e9-3210e46f7948"],

Cell[CellGroupData[{

Cell[BoxData[{
 RowBox[{
  RowBox[{"Tableai", " ", "=", 
   RowBox[{"{", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "1", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "3", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "1", ",", "2", ",", "3"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "2", ",", "1"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "1", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"1", ",", "2", ",", "1", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "2", ",", "2", ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "3", ",", "2"}], "}"}], ",", " ", 
     RowBox[{"{", 
      RowBox[{"2", ",", "3", ",", "1", ",", "2"}], "}"}]}], "}"}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{"Table", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{
       RowBox[{"PrefDfunction", "[", 
        RowBox[{"Tableai", "[", 
         RowBox[{"[", "k", "]"}], "]"}], "]"}], 
       RowBox[{
        RowBox[{"Df", "[", 
         RowBox[{"Tableai", "[", 
          RowBox[{"[", "k", "]"}], "]"}], "]"}], "[", "\[Chi]", "]"}]}], "-", 
      
      RowBox[{"Pinch", "[", 
       RowBox[{"Tableai", "[", 
        RowBox[{"[", "k", "]"}], "]"}], "]"}]}], "/.", 
     RowBox[{
      RowBox[{"\[Chi]", "[", "1", "]"}], "->", " ", "\[Chi]"}]}], "//", 
    "Simplify"}], ",", 
   RowBox[{"{", 
    RowBox[{"k", ",", "1", ",", 
     RowBox[{"Length", "[", "Tableai", "]"}]}], "}"}]}], 
  "]"}], "\[IndentingNewLine]", 
 RowBox[{"Clear", "[", "ai", "]"}]}], "Input",
 CellChangeTimes->{{3.905679637945558*^9, 3.905679675963194*^9}, {
   3.905679712971425*^9, 3.905679760945039*^9}, {3.905679850456583*^9, 
   3.90567987119779*^9}, {3.9056799203809843`*^9, 3.905679957979622*^9}, {
   3.9056799903615417`*^9, 3.905680142509296*^9}, {3.90568019920465*^9, 
   3.905680203372489*^9}, {3.905680274690734*^9, 3.905680366647728*^9}, 
   3.905681014621509*^9, {3.9056879022681427`*^9, 3.905687985290214*^9}},
 CellLabel->
  "In[636]:=",ExpressionUUID->"386b221d-e7e2-40e2-97fe-418bc96271fe"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{
  "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", ",", "0", 
   ",", "0", ",", "0", ",", "0", ",", "0"}], "}"}]], "Output",
 CellChangeTimes->{{3.9056796636110888`*^9, 3.90567976146129*^9}, {
   3.905679852433111*^9, 3.905679885998777*^9}, {3.905679917718981*^9, 
   3.905679958414064*^9}, {3.905679990874283*^9, 3.905680039708425*^9}, {
   3.9056800705394297`*^9, 3.905680142761426*^9}, {3.9056802005402403`*^9, 
   3.90568020378688*^9}, {3.905680316955492*^9, 3.905680367137381*^9}, 
   3.905681015337572*^9, {3.905681339438569*^9, 3.90568135845149*^9}, {
   3.905687908383678*^9, 3.905688003201837*^9}, 3.906120618554839*^9, 
   3.906166225548338*^9},
 CellLabel->
  "Out[637]=",ExpressionUUID->"68f0efe0-175f-454a-9180-464b6f3ec853"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
},
WindowSize->{808, 747},
WindowMargins->{{Automatic, 300}, {Automatic, 8}},
FrontEndVersion->"12.3 for Mac OS X x86 (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"4a5aba99-7efc-4d9b-9a93-08838fa1ad1e"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 164, 3, 67, "Section",ExpressionUUID->"3ae3d9b6-20bd-41f8-8366-baa3dd74ad6f"],
Cell[747, 27, 12246, 306, 595, "Input",ExpressionUUID->"2f5b4959-969d-404c-8bc4-9b37b5bf6d1b",
 InitializationCell->True],
Cell[12996, 335, 273, 6, 35, "Text",ExpressionUUID->"70660f41-338f-466d-90ce-b9f5671dc0c2"]
}, Closed]],
Cell[CellGroupData[{
Cell[13306, 346, 177, 3, 53, "Section",ExpressionUUID->"f205e213-07d7-431d-a482-0b0c71b5cf98"],
Cell[13486, 351, 319, 7, 58, "Text",ExpressionUUID->"653a0710-0600-4387-b018-3f2bb220fa06"],
Cell[13808, 360, 452, 11, 72, "Input",ExpressionUUID->"4be83db1-a8f5-4e47-8b39-12a060dc832e",
 InitializationCell->True],
Cell[14263, 373, 529, 13, 46, "Input",ExpressionUUID->"aa740808-0677-40ca-bd4e-2ac02fccf266",
 InitializationCell->True],
Cell[14795, 388, 878, 27, 58, "Text",ExpressionUUID->"da136c36-8c0e-4b0d-8e8f-75f08306ab8f"],
Cell[15676, 417, 161, 3, 35, "Text",ExpressionUUID->"a9e9bd12-5c88-47e1-8cd4-d2dd7604a52a"],
Cell[15840, 422, 1525, 46, 58, "Input",ExpressionUUID->"6834c55d-4ac1-4a62-8174-b6f4a2891b28"],
Cell[17368, 470, 171, 3, 35, "Text",ExpressionUUID->"57f4909d-a272-4eac-b2fe-dcb0fc9688be"],
Cell[17542, 475, 2078, 65, 113, "Input",ExpressionUUID->"28f4d701-a4f1-41b1-8d2f-b4fdd9966b75",
 InitializationCell->True]
}, Closed]],
Cell[CellGroupData[{
Cell[19657, 545, 171, 3, 72, "Title",ExpressionUUID->"3c540a5b-ef4b-428f-ae50-379a0d4d85b2"],
Cell[19831, 550, 449, 8, 74, "Text",ExpressionUUID->"a410c504-dcb7-4e12-a54e-47cda8d31cd4"],
Cell[20283, 560, 2035, 46, 258, "Text",ExpressionUUID->"5cf2b560-e0b4-48f6-bb13-389b2222c4b2"],
Cell[22321, 608, 566, 11, 30, "Input",ExpressionUUID->"4cfeb749-b051-4233-9ad9-3d9279ec6038"],
Cell[22890, 621, 153, 3, 35, "Text",ExpressionUUID->"a65fc485-eb65-4b18-8baa-4b5033a127de"],
Cell[CellGroupData[{
Cell[23068, 628, 715, 16, 30, "Input",ExpressionUUID->"9e2f058a-aa99-4161-9e28-56ccd4f08bd9"],
Cell[23786, 646, 4613, 131, 150, "Output",ExpressionUUID->"b87bb329-102c-4404-a4c2-64ce3d03ecad"]
}, Open  ]],
Cell[CellGroupData[{
Cell[28436, 782, 467, 12, 30, "Input",ExpressionUUID->"d923ea9c-0439-4515-b0f9-19639d2f9a00"],
Cell[28906, 796, 3829, 109, 127, "Output",ExpressionUUID->"886e5aa3-8a29-436d-b5f0-3332b8f5fe71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[32772, 910, 172, 3, 67, "Section",ExpressionUUID->"2da32d93-cbd4-492e-b33c-ae406255ed92"],
Cell[32947, 915, 237, 6, 35, "Text",ExpressionUUID->"23154081-885a-4a1c-97aa-cf55bcd6dd18"],
Cell[33187, 923, 130, 3, 30, "Input",ExpressionUUID->"db92a1c2-105c-42ae-92f3-7abd005a7136"],
Cell[CellGroupData[{
Cell[33342, 930, 156, 3, 45, "Subsubsection",ExpressionUUID->"30d830d3-5ecf-4e2d-849a-03d5e717df0a"],
Cell[33501, 935, 3713, 121, 210, "Input",ExpressionUUID->"c6fc4a7b-5fb9-43fd-97da-30af00e891d8"]
}, Closed]],
Cell[CellGroupData[{
Cell[37251, 1061, 158, 3, 37, "Subsubsection",ExpressionUUID->"175a1c79-3f1e-4f17-bd98-ac6e085116c0"],
Cell[37412, 1066, 12422, 411, 669, "Input",ExpressionUUID->"f21d817d-36a9-40f8-9660-36ed2b9a0fb8"]
}, Closed]],
Cell[CellGroupData[{
Cell[49871, 1482, 213, 4, 38, "Subsection",ExpressionUUID->"6f8e5a97-a0a0-4ec7-bd31-655edef1f3e5"],
Cell[50087, 1488, 357, 8, 58, "Text",ExpressionUUID->"1b3daa1e-2806-4bf8-b440-c08df04f2c9b"],
Cell[50447, 1498, 949, 26, 51, "Input",ExpressionUUID->"e64aefa3-2f6a-46b2-95e9-3210e46f7948"],
Cell[CellGroupData[{
Cell[51421, 1528, 2432, 62, 136, "Input",ExpressionUUID->"386b221d-e7e2-40e2-97fe-418bc96271fe"],
Cell[53856, 1592, 794, 14, 34, "Output",ExpressionUUID->"68f0efe0-175f-454a-9180-464b6f3ec853"]
}, Open  ]]
}, Open  ]]
}, Closed]]
}, Open  ]]
}
]
*)


